Normalizing Compositional Structures Across Graphbanks

The emergence of a variety of graph-based meaning representations (MRs) has sparked an important conversation about how to adequately represent semantic structure. These MRs exhibit structural differences that reflect different theoretical and design considerations, presenting challenges to uniform linguistic analysis and cross-framework semantic parsing. Here, we ask the question of which design differences between MRs are meaningful and semantically-rooted, and which are superficial. We present a methodology for normalizing discrepancies between MRs at the compositional level (Lindemann et al., 2019), finding that we can normalize the majority of divergent phenomena using linguistically-grounded rules. Our work significantly increases the match in compositional structure between MRs and improves multi-task learning (MTL) in a low-resource setting, demonstrating the usefulness of careful MR design analysis and comparison.

==> pics/dot2pdf.sh <==
#!/bin/bash
# author: Pia Weißenhorn

found=0
for dotfile in ./dot/*.dot ; do 
	# $dotfile                 is ./dot/PSD_are.dot for example
	# $(basename "$dotfile")   is PSD_are.dot       for example
	# $(dirname "$dotfile")    is ./dot
	# ${fname%dot}          is PSD_are.
	fname=$(basename "$dotfile")
	fdir=$(dirname "$dotfile")
	outputfile=./pdf/${fname%dot}pdf
	dot -Tpdf $dotfile -o $outputfile
	((found+=1))
done
echo "done! converted $found files!"


==> pics/tex2pdf.sh <==
#!/bin/bash
# author: Pia Weißenhorn
# todo: can I use latexmk for this?

found=0
cd ./tex
for texfile in ./*.tex ; do 
	# $texfile                 is ./catnotlazy_sdpDM.tex for example
	# $(basename "$texfile")   is catnotlazy_sdpDM.tex   for example
	# $(dirname "$texfile")    is ./
	# ${fname%tex}          is catnotlazy_sdpDM.
	fname=$(basename "$texfile")
	#fdir=$(dirname "$texfile")
	pdffile=${fname%tex}pdf
	pdflatex -shell-escape -synctex=1 -interaction=nonstopmode $texfile > /dev/null 2>&1
	pdflatex -shell-escape -synctex=1 -interaction=nonstopmode $texfile > /dev/null 2>&1
	# move pdf to special directory
	# -output-directory ../compiledtex didn't work, why?
	mv ./$pdffile ../compiledtex/$pdffile
	# remove intermediate files: synctex.gz aux log
	rm -f ${fname%tex}{synctex.gz,aux,log}
	((found+=1))
	#if (($found >= 1)); then
	#	break;
	#fi
done
echo "done! converted $found files!"

